Black Box FDR

Analyzing large-scale, multi-experiment studies requires scientists to test each experimental outcome for statistical significance and then assess the results as a whole. We present Black Box FDR (BB-FDR), an empirical-Bayes method for analyzing multi-experiment studies when many covariates are gathered per experiment. BB-FDR learns a series of black box predictive models to boost power and control the false discovery rate (FDR) at two stages of study analysis. In Stage 1, it uses a deep neural network prior to report which experiments yielded significant outcomes. In Stage 2, a separate black box model of each covariate is used to select features that have significant predictive power across all experiments. In benchmarks, BB-FDR outperforms competing state-of-the-art methods in both stages of analysis. We apply BB-FDR to two real studies on cancer drug efficacy. For both studies, BB-FDR increases the proportion of significant outcomes discovered and selects variables that reveal key genomic drivers of drug sensitivity and resistance in cancer.

==> figures/gen_example.py <==
import matplotlib
import matplotlib.pylab as plt
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib import cm
from matplotlib.mlab import griddata
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection


def pav(y):
    """
    PAV uses the pair adjacent violators method to produce a monotonic
    smoothing of y

    translated from matlab by Sean Collins (2006) as part of the EMAP toolbox
    Author : Alexandre Gramfort
    license : BSD
    """
    y = np.asarray(y)
    assert y.ndim == 1
    n_samples = len(y)
    v = y.copy()
    lvls = np.arange(n_samples)
    lvlsets = np.c_[lvls, lvls]
    flag = 1
    while flag:
        deriv = np.diff(v)
        if np.all(deriv >= 0):
            break

        viol = np.where(deriv < 0)[0]
        start = lvlsets[viol[0], 0]
        last = lvlsets[viol[0] + 1, 1]
        s = 0
        n = last - start + 1
        for i in range(start, last + 1):
            s += v[i]

        val = s / n
        for i in range(start, last + 1):
            v[i] = val
            lvlsets[i, 0] = start
            lvlsets[i, 1] = last
    return v

def real_data():
print('Loading data')
experiments = pd.read_csv('data/icml/cancer.csv', header=0)
# genes = pd.read_csv('data/icml/genes.csv',header=0,index_col=0)
genes = pd.read_csv('data/icml/mutations.txt',delimiter='\t',header=0,index_col=0)
types = {row['sample-name']: row['gdsc-tissue-desc-1'] for i,row in pd.read_csv('data/icml/cancer_types.csv').iterrows()}

cell_lines = list(genes.columns)
gene_names = list(genes.index)

drug_name = 'Nutlin-3a'
drug_id = 1047

# Total number of each well type
npos = 48
nneg = 32
pos_cols = ['z_control{}'.format(c) for c in range(1,npos+1)]

gene_features = lambda line: genes.iloc[:,cell_lines.index(line)].values.astype(int) if line in cell_lines else None
X = []
Z = []
Controls = []
ControlLabels = []
ZLabels = []
Types = []
selected = []
offset = 100
selected_idx = 0
print('Populating the feature matrices')
h = np.load('data/icml/cancer_h_predictions_0.npy')
priors = np.load('data/icml/cancer_priors_0.npy')
posteriors = np.load('data/icml/cancer_posteriors_0.npy')
for i,(idx,row) in enumerate(experiments[experiments['DRUG_ID']==drug_id].iterrows()):
    print(i, idx)
    if len(X) == 30:
        break

    x = gene_features(row['CELL_LINE_NAME'])
    if x is None:
        continue

    # Choose the right z based on whether it was 2x or 4x dilution
    if np.isnan(row['z_dose8']):
        z = pav(row[['z_dose0','z_dose1','z_dose2','z_dose3','z_dose4']].values.astype(float))[0]
    else:
        z = pav(row[['z_dose0','z_dose2','z_dose4','z_dose6','z_dose8']].values.astype(float))[0]

    selected_idx += 1
    # # Just don't confuse people with a complicated figure
    # if h[selected_idx-1] == 1 and z > -0.5:
    #     continue
    if i < 70:
        continue

    selected.append(selected_idx-1)

    X.append(x)

    if row['CELL_LINE_NAME'] in types:
        Types.append('{} ({})'.format(row['CELL_LINE_NAME'], types[row['CELL_LINE_NAME']]))
    else:
        Types.append('{} ({})'.format(row['CELL_LINE_NAME'], 'unknown'))

    label = '$\\mathbf{C_{' + str(len(X)) + '}}$' # row['CELL_LINE_NAME']
    # Get the positive controls
    c = row.loc[pos_cols].dropna()
    Controls.extend(c)
    ControlLabels.extend([label]*len(c))

    Z.append(z)
    ZLabels.append(label)
    
# Load the discovery set
h = h[selected]

X = np.array(X)
Z = np.array(Z).clip(-8, np.inf)
Types = np.array(Types)
selected_features = [i for i in range(X.shape[1]) if not np.all(X[:,i] == 0) and not np.all(X[:,i] == 1)]

df = pd.DataFrame({'Controls': Controls, 'Cell line': ControlLabels})

plt.close()
plt.clf()
fig, axarr = plt.subplots(1,2,sharey=True,figsize=(16,6))
# Plot the raw Z-score data for the selected samples
plt.sca(axarr[0])
with sns.axes_style('white'):
    plt.rc('font', weight='bold')
    plt.rc('grid', lw=3)
    plt.rc('lines', lw=1)
    plt.rc('xtick', labelsize=10)
    plt.rc('ytick', labelsize=10)
    plt.grid(False)
    matplotlib.rcParams['pdf.fonttype'] = 42
    matplotlib.rcParams['ps.fonttype'] = 42
    # plt.figure(figsize=(10,3))

    g = sns.boxplot(y='Cell line', x='Controls', data=df, color='gainsboro')
    plt.yticks(np.arange(X.shape[0])[::-1], ['$\\mathbf{C_{' + str(X.shape[0] - i) + '}}$' for i in range(X.shape[0])])
    plt.scatter(Z, np.arange(len(Z)), color='black', marker='^', label='Treatment response', s=100,  zorder=100)

    # from matplotlib.patches import Rectangle
    # circles = []
    # for i,(hi, zi) in enumerate(zip(h, Z)):
    #     if hi:
    #         circle = Rectangle((zi.clip(-8, np.inf), i), 5, 5, edgecolor='blue', lw=0.01, fill=False)
    #         circle.set_fill(False)
    #         circles.append(circle)
    # patches = PatchCollection(circles)
    # plt.gca().add_collection(patches)
    plt.scatter(Z[h == 1], np.arange(len(Z))[h==1], marker='o', s=350, lw=2, edgecolors='blue', facecolors='none')

    legend_props = {'weight': 'bold', 'size': 22}
    # plt.legend(loc='upper left', prop=legend_props)
    plt.ylabel('Cell line experiments', fontsize=16, weight='bold')
    plt.xlabel('Control and treatment response (z-scores)', fontsize=16, weight='bold')
    # plt.savefig('paper/icml/figures/stage1-example.pdf', bbox_inches='tight')


# Plot the features
plt.sca(axarr[1])
with sns.axes_style('white'):
    plt.rc('font', weight='bold')
    plt.rc('grid', lw=1)
    plt.rc('lines', lw=1)
    plt.rc('xtick', labelsize=10)
    plt.rc('ytick', labelsize=10)
    plt.grid(True, zorder=0)
    matplotlib.rcParams['pdf.fonttype'] = 42
    matplotlib.rcParams['ps.fonttype'] = 42

    x_points = []
    y_points = []
    for i, x in enumerate(X):
    	for j, feat_j in enumerate(selected_features):
    		if x[feat_j] == 1:
    			x_points.append(j)
    			y_points.append(len(X) - i - 1)
    plt.scatter(x_points, y_points, color='black', marker='o', s=40, zorder=3)

    gene_labels = [g.replace('EP300', 'P300').replace('_', '-').replace('(p14)','') for g in gene_names]
    bbfdr_genes = ['P300', 'FLCN', 'FLT3', 'MET', 'KIT', 'MSH6', 'SETD2', 'TP53', 'BCR-ABL']
    circles = []
    for gene in bbfdr_genes:
    	idx = gene_labels.index(gene)
    	if idx in selected_features:
            xloc = selected_features.index(idx)
            circle = Rectangle((xloc-0.5, -0.25), 1, 29.7, edgecolor='orange', lw=3, fill=False, zorder=5)
            circles.append(circle)
    patches = PatchCollection(circles, match_original=True, zorder=5)
    axarr[1].add_collection(patches)

    plt.xticks(np.arange(len(selected_features)), [gene_labels[i] for i in selected_features], rotation=90)
    plt.yticks(np.arange(X.shape[0]), ['$\\mathbf{C_{' + str(X.shape[0] - i) + '}}$' for i in range(X.shape[0])])
    # plt.gca().xaxis.tick_top()
    # plt.xlabel('Genomic features', fontsize=16, weight='bold')
    axarr[1].yaxis.set_tick_params(labelbottom=True)
    # plt.savefig('paper/icml/figures/stage2-example.pdf', bbox_inches='tight')
plt.savefig('paper/icml/figures/stage1-stage2-example.pdf', bbox_inches='tight')

# Plot the prior vs observed and the rejection curve
Z_all = np.load('data/icml/cancer_z0.npy').clip(-8,np.inf)
with sns.axes_style('white'):
    plt.close()
    plt.clf()
    
    plt.rc('font', weight='bold')
    plt.rc('grid', lw=3)
    plt.rc('lines', lw=1)
    plt.rc('xtick', labelsize=10)
    plt.rc('ytick', labelsize=10)
    matplotlib.rcParams['pdf.fonttype'] = 42
    matplotlib.rcParams['ps.fonttype'] = 42
    
    xi = np.linspace(0, 1, 200)
    yi = np.linspace(-8, 2, 200)
    # grid the data.
    zi = griddata(priors[:,0] / priors.sum(axis=1), Z_all, posteriors, xi, yi, interp='linear')
    plt.contourf(xi, yi, zi, vmax=1., vmin=0, cmap='Wistia', alpha=1, corner_mask=True)
    m = plt.cm.ScalarMappable(cmap='Wistia')
    m.set_array(zi)
    m.set_clim(0., 1.)
    plt.colorbar(m, boundaries=np.linspace(0,1.0,11), alpha=1)
    
    mu = priors[selected][:,0] / priors[selected].sum(axis=1)
    plt.scatter(mu, Z, color='black', marker='^', s=100)
    plt.scatter(mu[h==1], Z[h==1], marker='o', s=350, lw=2, edgecolors='blue', facecolors='none')
        
    plt.xlabel('Prior probability of significance', fontsize=16, weight='bold')
    plt.ylabel('Observed Z-score', fontsize=16, weight='bold')
    plt.xlim([mu.min()-0.02, mu.max()+0.02])
    plt.ylim([Z.min()-0.3, Z.max()+0.3])
    



# circle = Ellipse((zi.clip(-8, np.inf), i), 0.7, 2, edgecolor='blue', lw=0.01, fill=False)
if __name__ == '__main__':
    with sns.axes_style('white'):
        plt.rc('font', weight='bold')
        plt.rc('grid', lw=3)
        plt.rc('lines', lw=1)
        plt.rc('xtick', labelsize=14)
        plt.rc('ytick', labelsize=14)
        matplotlib.rcParams['pdf.fonttype'] = 42
        matplotlib.rcParams['ps.fonttype'] = 42

        controls = np.concatenate([
            np.random.normal(0.99, 0.04, size=30),
            np.random.normal(0.92, 0.2, size=30),
            np.random.normal(0.9, 0.15, size=30),
            np.random.normal(1.05, 0.09, size=30),
            np.random.normal(1.03, 0.15, size=30),
            np.random.normal(1.1, 0.23, size=30),
            np.full(30, np.nan),
            np.random.normal(1.1, 0.07, size=30),
            np.random.normal(1.01, 0.04, size=30)])

        labels = (['$\\mathbf{C_1}$']*30
                  + ['$\\mathbf{C_2}$']*30
                  + ['$\\mathbf{C_3}$']*30
                  + ['$\\mathbf{C_4}$']*30
                  + ['$\\mathbf{C_5}$']*30
                  + ['$\\mathbf{C_6}$']*30
                  + ['$\\mathbf{\\ldots}$']*30
                  + ['$\\mathbf{C_{n-1}}$']*30
                  + ['$\\mathbf{C_n}$']*30)

        observations = np.array([0.7, 0.7, 0.95, 0.88, 0.77, 0.99, np.nan, 0.25, 1.01])

        df = pd.DataFrame({'Controls': controls, 'Cell line': labels})

        plt.figure(figsize=(15,3))

        sns.violinplot(x='Cell line', y='Controls', data=df, color='lightgray', alpha=0.5, label='Controls', width=1.5)
        
        plt.scatter(np.arange(len(observations)), observations, color='black', marker='^', label='Treatment response', s=200,  zorder=100)

        circle1 = Wedge((0,observations[0]), 0.2, 0, 360, width=0.03, color='blue', fill=False, lw=4)
        circle2 = Wedge((7,observations[7]), 0.2, 0, 360, width=0.03, color='blue', fill=False, lw=4)
        patches = PatchCollection([circle1, circle2])
        plt.gca().add_collection(patches)

        legend_props = {'weight': 'bold', 'size': 22}
        # plt.legend(loc='upper left', prop=legend_props)
        plt.xlabel('Cell line', fontsize=16)
        plt.ylabel('Control and\ntreatment response', fontsize=16)


        plt.savefig('plots/stage1-example.pdf', bbox_inches='tight')

